Asymptotic stability of self-similar blow-up for the two-dimensional Zakharov system

We prove asymptotic stability of the small-parameter Glangetas-Merle self-similar blow-up solutions of the two-dimensional Zakharov system under nonradial perturbations in the energy space. The proof establishes dissipation on the wave time scale by canceling the fast density coupling. We impose nonlinear orthogonality to the ground state of the density-dependent Schr\"odinger operator for modulation and use successive energy corrections after subtracting the instantaneous density response from the Schr\"odinger error. The resulting dissipation yields power-law decay of the rescaled errors in the Schr\"odinger gradient, weighted local mass, and wave energy norms.

==> anc/README.txt <==
Spectral verification programs and interval bounds

Article: Asymptotic stability of self-similar blow-up for the
         two-dimensional Zakharov system
Authors: Tej-eddine Ghoul, Jie Liu, Nader Masmoudi
Affiliation (all authors): New York University Abu Dhabi,
                          Abu Dhabi, United Arab Emirates
E-mail: teg6@nyu.edu; jl15817@nyu.edu; nm30@nyu.edu
Distribution: arXiv ancillary files
Manuscript revision: nonradial_v083 (12 November 2026)

SCOPE

These programs bound the radial Schrödinger integral and the radial and
first angular density kernels in Appendix B. The integral formulas,
projection identities, and origin and exterior estimates are given in
the manuscript. This resource supplies executable implementations and recorded
output; a successful replay does not by itself establish the nonlinear PDE
stability theorem or replace those mathematical arguments.

The first angular bound must be combined with the exact center constraint and
compression identity in Section 7.2 and Appendix B.5. It is not a coercivity bound for the
unconstrained first angular form. The higher angular and velocity bounds used
in the manuscript have analytic proofs. Numerical outputs for angular orders
two and three are supplementary checks only.

CONTENTS

certify_townes_virial_trace.py : directed-interval Townes enclosure, radial
                               Schrödinger bound and radial density kernel
certify_angular_density.py    : angular density kernel verification; imports
                               the preceding file from this directory
radial-density.json          : recorded output including both shooting checks
angular-density.json         : recorded angular output
manifest.json                : file hashes, parameters and provenance

REPRODUCTION

Use CPython 3.12 with its standard library. No third-party packages are used.
Keep both Python files in the same working directory. Run the radial command
first, because it checks the two endpoints of the Townes shooting bracket
inherited by the angular program:

python3 certify_townes_virial_trace.py --density --step 0.01 --order 24 --radius 8 --output radial-replay.json
python3 certify_angular_density.py --step .01 --order 24 --out angular-replay.json

The programs compare the enclosed bounds with the exact rational thresholds
used in the manuscript. Compare the following fields with the recorded files:

radial Schrödinger integral upper bound (trace_upper in radial-density.json)
  0.7807117293137092 < 4/5;
radial density squared Hilbert--Schmidt upper bound
  0.8876017565386135 < (19/20)^2;
first angular squared Hilbert--Schmidt upper bound
  1.6525198640888952 < 5/3.

After the manuscript's center compression, the latter yields a squared norm
bound below 2/3 and hence the stated density gap. Each integral bound includes
the compact cells, origin regions and infinite exterior regions, in radial
measure r dr.

ARITHMETIC AND VALIDATION SCOPE

The ODE enclosure uses 65-digit directed Decimal arithmetic. The double
integrals use outward-rounded binary64 intervals implemented through nextafter.
Correctly rounded IEEE-754 elementary binary arithmetic and Python Decimal
semantics are assumptions of the implementation. The mathematical shooting
characterization and uniqueness of the positive decaying Townes state are
prerequisites; no computed eigenvalue is used to assert coercivity.

The records originate from the 4 November 2026 replay. The verifier revisions
of 12 November 2026 tighten the final rational comparisons and check the
hypotheses for the radial exponential barriers. The full replay under
CPython 3.12 reproduced both records byte for byte. On other platforms
the strict inequalities are the relevant comparison.

Manuscript references:
  Radial Schrödinger integral: Appendix B.2, equations (B.4)–(B.5).
  Radial density kernel: Appendix B.3, bound (B.2).
  First angular density kernel: Appendix B.6, with the compression
    (B.8) in Appendix B.5.

AI ASSISTANCE

OpenAI Codex assisted in developing and checking the verification code and in
working through intermediate calculations. Responsibility for the mathematical
argument and computational verification remains with the authors, as stated
in the manuscript's AI disclosure.


==> anc/angular-density.json <==
{
  "status": "validated_enclosure_with_inherited_Townes_peak",
  "peak": [
    "2.20620086464",
    "2.20620086466"
  ],
  "step": ".01",
  "order": 24,
  "precision": 65,
  "rows": 815,
  "reports": [
    {
      "angular_order": 1,
      "HS_squared_upper": 1.6525198640888952,
      "bulk": 1.652516926736987,
      "origin_cross": 2.6412752035221365e-06,
      "origin_both": 2.9595936380881517e-07,
      "tail_cross": 1.1150928205985892e-10,
      "tail_both": 5.830662707457936e-12,
      "u_log_derivative_R": [
        "0.94424713797808469871836768626482224153727966303693257466322314698",
        "0.94424725269713282409526312448083501378283201809927124837860943425"
      ]
    },
    {
      "angular_order": 2,
      "HS_squared_upper": 0.2929177644747501,
      "bulk": 0.2929172502006127,
      "origin_cross": 3.235980413555323e-07,
      "origin_both": 1.9061827190468222e-07,
      "tail_cross": 5.199323432432527e-11,
      "tail_both": 5.830662707457936e-12,
      "u_log_derivative_R": [
        "0.97062830590976514335418920299709887653863896899732340932667902857",
        "0.97062841267334787578438277118314411828662711970158500266253226406"
      ]
    },
    {
      "angular_order": 3,
      "HS_squared_upper": 0.12585480129713156,
      "bulk": 0.12585448366143234,
      "origin_cross": 1.7665418192231259e-07,
      "origin_both": 1.4094417068754525e-07,
      "tail_cross": 3.151582608430799e-11,
      "tail_both": 5.830662707457936e-12,
      "u_log_derivative_R": [
        "1.0126748784628843796895214822952957343307216514368943859893119917",
        "1.0126749789990501671822475398994278410495210040380174859269385447"
      ]
    }
  ]
}


==> anc/certify_angular_density.py <==
#!/usr/bin/env python3
"""Whole-line angular density Hilbert--Schmidt enclosure.

Imports the already documented Townes enclosure, with directed Decimal ODE
arithmetic and outward binary64 quadrature. No eigenvalues are computed.
The peak enclosure is an inherited, separately verified shooting input.
"""
from decimal import localcontext
import argparse
import json
from fractions import Fraction
from pathlib import Path
from certify_townes_virial_trace import (
    I, FI, PRECISION, dec, horner, initial, step, taylor,
    polynomial_product, polynomial_integral_exponential)


def power(x, n):
    ans=I(1)
    for _ in range(n):
        ans=ans*x
    return ans


def regular_initial(peak, radius, m):
    # Q is analytic and |Q|<2.4 on the complex disk |r|<=0.1.
    # The regular factor z=u/r^m solves its Volterra equation with
    # contraction constant <=6.76*0.1^2/[4(m+1)]<1/100; hence |z|<2.
    n=20
    qc=[peak]
    for k in range(n):
        cube=sum((qc[i]*qc[j]*qc[k-i-j]
                  for i in range(k+1) for j in range(k-i+1)),I(0))
        qc.append((qc[k]-cube)/(4*(k+1)*(k+1)))
    qs=[sum((qc[j]*qc[k-j] for j in range(k+1)),I(0)) for k in range(n)]
    z=[I(1)]
    for k in range(n):
        conv=sum((qs[j]*z[k-j] for j in range(k+1)),I(0))
        z.append((z[k]-conv)/(4*(k+1)*(k+m+1)))
    ratio=I(radius/dec('0.1')).square()
    tail=power(ratio,n+1)
    ez=2*tail/(1-ratio)
    edz=4/radius*tail*(I(n+1)/(1-ratio)+ratio/(1-ratio).square())
    zz=horner(z,I(radius).square())+I(-ez.hi,ez.hi)
    dz=2*I(radius)*horner([k*z[k] for k in range(1,n+1)],I(radius).square())
    dz=dz+I(-edz.hi,edz.hi)
    u=power(I(radius),m)*zz
    v=m*u+power(I(radius),m+1)*dz
    return u,v


def angular_taylor(qc,u,v,r,m,n):
    inv=I(1)/r
    ips=[inv]
    for _ in range(n):
        ips.append(-ips[-1]*inv)
    qsq=[sum((qc[j]*qc[k-j] for j in range(k+1)),I(0)) for k in range(n)]
    potential=[1-qsq[0]]+[-x for x in qsq[1:]]
    coefficient=[m*m*ips[k]+r*potential[k]+(potential[k-1] if k else 0)
                 for k in range(n)]
    uc,vc=[u],[v]
    for k in range(n):
        uc.append(sum((ips[j]*vc[k-j] for j in range(k+1)),I(0))/(k+1))
        vc.append(sum((coefficient[j]*uc[k-j] for j in range(k+1)),I(0))/(k+1))
    return uc,vc


def magnitude(x):
    return max(abs(x.lo),abs(x.hi))


def angular_step(qbox,u,v,r,h,m,n,qc,qb):
    rr=I(r,r+h);tt=I(0,h)
    size=2*max(magnitude(u),magnitude(v)/m)
    ub=u+I(-size,size);vb=v+I(-m*size,m*size)
    def image(uu,vv):
        return u+tt*vv/rr,v+tt*(I(m*m)/rr+rr*(1-qbox.square()))*uu
    iu,iv=image(ub,vb)
    if not (ub.contains(iu) and vb.contains(iv)):
        raise ArithmeticError(f'angular Picard tube failed: m={m},r={r}')
    for _ in range(8):
        iu,iv=image(ub,vb);ub=ub.intersect(iu);vb=vb.intersect(iv)
    uc,vc=angular_taylor(qc,u,v,I(r),m,n)
    ur,vr=angular_taylor(qb,ub,vb,rr,m,n+1)
    hn=power(I(h),n+1)
    un=horner(uc,I(h))+ur[n+1]*hn
    vn=horner(vc,I(h))+vr[n+1]*hn
    if ub.lo<=0 or un.lo<=0:
        raise ArithmeticError(f'positive regular solution not enclosed: m={m},r={r}')
    return un,vn,ub,vb


def enclose(max_step,order,radius):
    peak=I('2.20620086464','2.20620086466')
    r=dec('0.01');q,p=initial(peak,r)
    states={m:regular_initial(peak,r,m) for m in [1,2,3]}
    rows={m:[] for m in states}
    while r<radius:
        h=min(max_step,r/10,radius-r)
        qn,pn,qb,pb=step(q,p,r,h,order)
        qb=qb.intersect(I(0,peak.hi));pb=pb.intersect(I(pb.lo,0))
        qc=taylor(q,p,I(r),order+1)
        qbc=taylor(qb,pb,I(r,r+h),order+1)
        for m,(u,v) in states.items():
            un,vn,ub,vb=angular_step(qb,u,v,r,h,m,order,qc,qbc)
            rows[m].append((r,h,qb,pb,ub,vb))
            states[m]=(un,vn)
        q,p=qn,pn;r+=h
    return peak,rows,q,p,states


def hs_bound(m,peak,rows,qR,pR,end,radius):
    R=FI(I(radius));mu=FI(9)/10;upper=FI(3)/2
    ue,ve=end
    alpha=I(ve.lo,ve.hi)/I(radius)/ue
    # Riccati p=u'/u: p'=1-Q^2+m^2/r^2-p^2-p/r.
    # Its vector field is positive at .9 and negative at 1.5 on r>=8.
    if radius<8 or qR.lo<=0 or qR.hi>=dec('.1') or alpha.lo<dec('.9') or alpha.hi>dec('1.5'):
        raise ArithmeticError('exterior logarithmic-derivative barriers fail')
    data=[]
    for r,h,q,p,u,v in rows:
        rr=FI(I(r,r+h));qq=FI(q);pp=FI(p);uu=FI(u);vv=FI(v)
        data.append({'r':rr,'q':qq,'p':pp,'u':uu,'a':qq*uu,
                     'b':qq*vv+rr*pp*uu,'c':qq/uu,
                     'area':(FI(I(r+h)).square()-FI(I(r)).square())/2,
                     'dh':FI(I(h))/(rr*uu.square())})
    H=FI(0,(FI(1)/(2*mu*R*FI(ue).square())).hi)
    for row in reversed(data):
        row['H']=FI(H.lo,(H+row['dh']).hi)
        H=H+row['dh']
    bulk=FI(0)
    for i,left in enumerate(data):
        for j in range(i,len(data)):
            right=data[j]
            k=right['H']*(left['b']*right['a']+left['a']*right['b'])-left['a']*right['c']
            term=left['area']*right['area']*k.square()
            bulk+=term if i==j else 2*term

    # Origin r<=r0: u=r^m z. The same Volterra bound gives
    # |z-1|<=1/100, |r z'|<=1/100 there, and |r Q'|<=q0^3 r0^2/2.
    r0=FI(1)/100;zlo=FI(99)/100;zhi=FI(101)/100
    qp=FI(peak);dp=qp*qp*qp*r0.square()/2
    aa=qp*zhi;bb=qp*(m*zhi+FI(1)/100)+dp*zhi
    origin_cross=FI(0)
    # Integrate r^(2m) r dr exactly, with outward operations.
    moment=r0.square()
    for _ in range(m):
        moment*=r0.square()
    moment/=2*m+2
    for right in data:
        coeff=right['H']*(bb*right['a'].absolute_upper()+aa*right['b'].absolute_upper())+aa*right['c'].absolute_upper()
        origin_cross+=2*moment*right['area']*coeff.square()
    # Both variables small, r<=t: H(t)<=t^(-2m)/(2m zlo^2)+H(r0).
    # |K|<=C (r/t)^m + D r^m t^m.
    c0=aa*bb/(m*zlo.square())+aa*qp/zlo
    c1=2*aa*bb*FI(H.hi)
    # (x+y)^2<=2x^2+2y^2; full symmetric square.
    origin_both=c0.square()*r0.square().square()/(2*m+2)
    origin_both+=2*c1.square()*moment.square()

    # Tail Q,|Q'|<=qR*(1,Cp) exp[-mu(r-R)] from the existing
    # ground-state barriers. u'/u in [mu,1.5] on r>=R.
    # Decimal inputs must use FI's I-conversion, which enlarges both
    # converted endpoints. Bare Decimal-to-float conversion is insufficient.
    qr=FI(qR);ur=FI(ue)
    cp=FI(1)/mu+FI(1)/(mu.square()*R)
    # r<=R,t>=R: |K(r,t)| <= (qR/uR) exp[-2mu(t-R)] F(r).
    # F=|a|[1+upper/(2mu)]+|b|/(2mu R)+u|Q|Cp/(2mu).
    cross_integral=FI(0)
    for row in data:
        ff=row['a'].absolute_upper()*(1+upper/(2*mu)+cp/(2*mu))
        ff+=row['b'].absolute_upper()/(2*mu*R)
        cross_integral+=row['area']*ff.square()
    ff0=aa*(1+upper/(2*mu)+cp/(2*mu))+bb/(2*mu*R)
    cross_integral+=moment*ff0.square()
    tail_measure=R/(4*mu)+FI(1)/(16*mu.square())
    tail_cross=2*(qr/ur).square()*tail_measure*cross_integral
    # R<=r<=t: |K|<=qR^2 C exp[-2mu(t-R)].
    # Integrate t*(t^2-R^2)/2 against exp[-4mu(t-R)], then double.
    const=1+(upper+cp)/mu
    measure=polynomial_product([R,FI(1)],[FI(0),R,FI(1)/2])
    tail_both=2*qr.square().square()*const.square()*polynomial_integral_exponential(measure,4*mu)
    total=bulk+origin_cross+origin_both+tail_cross+tail_both
    return {'angular_order':m,'HS_squared_upper':total.hi,
            'bulk':bulk.hi,'origin_cross':origin_cross.hi,'origin_both':origin_both.hi,
            'tail_cross':tail_cross.hi,'tail_both':tail_both.hi,
            'u_log_derivative_R':[str(alpha.lo),str(alpha.hi)]}


def main():
    parser=argparse.ArgumentParser()
    parser.add_argument('--step',default='.01')
    parser.add_argument('--order',type=int,default=24)
    parser.add_argument('--out',required=True)
    args=parser.parse_args()
    with localcontext() as ctx:
        ctx.prec=PRECISION
        peak,rows,q,p,states=enclose(dec(args.step),args.order,dec(8))
        print('ODE enclosure complete',flush=True)
        reports=[]
        for m in [1,2,3]:
            reports.append(hs_bound(m,peak,rows[m],q,p,states[m],dec(8)))
            print(json.dumps(reports[-1]),flush=True)
        if Fraction(reports[0]['HS_squared_upper']) >= Fraction(5, 3):
            raise ArithmeticError('the manuscript first angular density bound was not certified')
        if not (Fraction(reports[1]['HS_squared_upper']) < Fraction(3, 10) and
                Fraction(reports[2]['HS_squared_upper']) < Fraction(13, 100)):
            raise ArithmeticError('the supplementary angular margins were not certified')
        result={'status':'validated_enclosure_with_inherited_Townes_peak',
                'peak':[str(peak.lo),str(peak.hi)],'step':args.step,'order':args.order,
                'precision':PRECISION,'rows':len(rows[1]),'reports':reports}
        Path(args.out).write_text(json.dumps(result,indent=2)+'\n')


if __name__=='__main__':
    main()


==> anc/certify_townes_virial_trace.py <==
#!/usr/bin/env python3
"""Directed-decimal ODE enclosure for a scalar radial virial trace.

Only Python's standard library is used. Mathematical prerequisites:
existence/uniqueness of the positive decaying radial Townes state and the
standard shooting characterization separating first undershoot/overshoot.
No floating-point eigenvalues enter this computation.
"""

from __future__ import annotations

import argparse
import json
import math
from dataclasses import dataclass
from decimal import Decimal, localcontext, ROUND_FLOOR, ROUND_CEILING
from fractions import Fraction
from pathlib import Path


PRECISION = 65


def dec(value):
    return value if isinstance(value, Decimal) else Decimal(str(value))


def rounded(operation, direction):
    with localcontext() as ctx:
        ctx.prec = PRECISION
        ctx.rounding = direction
        return operation()


@dataclass(frozen=True)
class I:
    lo: Decimal
    hi: Decimal

    def __init__(self, lo, hi=None):
        object.__setattr__(self, "lo", dec(lo))
        object.__setattr__(self, "hi", dec(lo if hi is None else hi))
        if self.lo > self.hi:
            raise ValueError("empty interval")

    def __add__(self, other):
        other = as_i(other)
        return I(rounded(lambda: self.lo + other.lo, ROUND_FLOOR),
                 rounded(lambda: self.hi + other.hi, ROUND_CEILING))

    __radd__ = __add__

    def __neg__(self):
        return I(self.hi.copy_negate(), self.lo.copy_negate())

    def __sub__(self, other):
        return self + (-as_i(other))

    def __rsub__(self, other):
        return as_i(other) - self

    def __mul__(self, other):
        other = as_i(other)
        lows = [rounded(lambda a=a, b=b: a * b, ROUND_FLOOR)
                for a in (self.lo, self.hi) for b in (other.lo, other.hi)]
        highs = [rounded(lambda a=a, b=b: a * b, ROUND_CEILING)
                 for a in (self.lo, self.hi) for b in (other.lo, other.hi)]
        return I(min(lows), max(highs))

    __rmul__ = __mul__

    def __truediv__(self, other):
        other = as_i(other)
        if other.lo <= 0 <= other.hi:
            raise ZeroDivisionError("interval includes zero")
        reciprocal = I(rounded(lambda: 1 / other.hi, ROUND_FLOOR),
                       rounded(lambda: 1 / other.lo, ROUND_CEILING))
        return self * reciprocal

    def square(self):
        if self.lo >= 0:
            return I(rounded(lambda: self.lo * self.lo, ROUND_FLOOR),
                     rounded(lambda: self.hi * self.hi, ROUND_CEILING))
        if self.hi <= 0:
            return (-self).square()
        return I(0, max(rounded(lambda: self.lo * self.lo, ROUND_CEILING),
                        rounded(lambda: self.hi * self.hi, ROUND_CEILING)))

    def intersect(self, other):
        other = as_i(other)
        return I(max(self.lo, other.lo), min(self.hi, other.hi))

    def contains(self, other):
        return self.lo <= other.lo and other.hi <= self.hi


def as_i(value):
    return value if isinstance(value, I) else I(value)


def horner(coefficients, point):
    result = I(0)
    for value in reversed(coefficients):
        result = result * point + value
    return result


def taylor(q, p, radius, degree):
    """Enclose q^(k)/k! from the ODE at an interval base state."""
    coefficients = [q, p]
    squares = []
    inverse = I(1) / radius
    inverse_powers = [inverse]
    for _ in range(degree):
        inverse_powers.append(-inverse_powers[-1] * inverse)
    for k in range(degree - 1):
        squares.append(sum((coefficients[j] * coefficients[k-j]
                            for j in range(k+1)), I(0)))
        cubic = sum((squares[j] * coefficients[k-j]
                     for j in range(k+1)), I(0))
        radial = sum(((k-j+1) * coefficients[k-j+1] * inverse_powers[j]
                      for j in range(k+1)), I(0))
        coefficients.append((coefficients[k] - cubic - radial) / ((k+1)*(k+2)))
    return coefficients


def initial(peak, radius):
    """Even Taylor series plus an analytic-disk Cauchy remainder."""
    # On complex |r|<=1/10 the integral equation is a contraction in
    # |Q-peak|<=1/10 for the peak interval used below, with |Q|<12/5.
    if not (I(2, "2.3").contains(peak)):
        raise ValueError("Cauchy disk bound only checked for this peak range")
    coefficients = [peak]
    squares = []
    degree = 20
    for k in range(degree):
        squares.append(sum((coefficients[j] * coefficients[k-j]
                            for j in range(k+1)), I(0)))
        cubic = sum((squares[j] * coefficients[k-j]
                     for j in range(k+1)), I(0))
        coefficients.append((coefficients[k] - cubic) / (4*(k+1)*(k+1)))
    x = I(radius).square()
    q = horner(coefficients, x)
    p = 2 * I(radius) * horner(
        [k * coefficients[k] for k in range(1, degree+1)], x)
    ratio = I(radius / dec("0.1")).square()
    power = I(1)
    for _ in range(degree+1):
        power = power * ratio
    q_error = I("2.4") * power / (1-ratio)
    p_error = I("4.8") / radius * power * (
        I(degree+1)/(1-ratio) + ratio/(1-ratio).square())
    q = q + I(-q_error.hi, q_error.hi)
    p = p + I(-p_error.hi, p_error.hi)
    return q, p


def step(q, p, r, h, order):
    """Picard tube plus Taylor expansion with interval derivative remainder."""
    radii = I(r, r+h)
    times = I(0, h)
    qbox, pbox = q + I(-1, 1), p + I(-1, 1)
    image_q = q + times * pbox
    image_p = p + times * (qbox-qbox*qbox*qbox-pbox/radii)
    if not (qbox.contains(image_q) and pbox.contains(image_p)):
        raise ArithmeticError(f"Picard tube failed at r={r}")
    for _ in range(8):
        image_q = q + times * pbox
        image_p = p + times * (qbox-qbox*qbox*qbox-pbox/radii)
        qbox = qbox.intersect(image_q)
        pbox = pbox.intersect(image_p)
    coefficients = taylor(q, p, I(r), order+1)
    derivative_bounds = taylor(qbox, pbox, radii, order+2)
    h_i = I(h)
    power = I(1)
    for _ in range(order+1):
        power = power * h_i
    new_q = horner(coefficients[:order+1], h_i)
    new_q = new_q + derivative_bounds[order+1] * power
    new_p = horner([(k+1)*coefficients[k+1] for k in range(order)], h_i)
    # p polynomial has degree order-1 above, so append its degree-order
    # coefficient before bounding its degree-(order+1) remainder.
    new_p = new_p + (order+1)*coefficients[order+1] * (power/h_i)
    new_p = new_p + (order+2)*derivative_bounds[order+2] * power
    return new_q, new_p, qbox, pbox


def integrate(peak, stop, max_step, order, shooting=False):
    r = dec("0.01")
    q, p = initial(peak, r)
    boxes = []
    while r < stop:
        h = min(max_step, r/10, stop-r)
        new_q, new_p, qbox, pbox = step(q, p, r, h, order)
        if shooting:
            # Until a certified first zero, retain positivity on every
            # preceding entire tube, not merely at mesh endpoints.
            while qbox.lo <= 0 and new_q.hi >= 0:
                h /= 2
                if h < dec("1e-40"):
                    raise ArithmeticError("cannot separate shooting event")
                new_q, new_p, qbox, pbox = step(q, p, r, h, order)
        boxes.append((r, h, qbox, pbox))
        r += h
        q, p = new_q, new_p
        if shooting and q.hi < 0:
            return "overshoot", r, q, p
        if shooting and p.lo > 0 and q.lo > 0:
            return "undershoot", r, q, p
    if shooting:
        raise ArithmeticError(f"no shooting decision before r={stop}: {q}, {p}")
    return boxes, q, p


def trace_bound(peak, boxes, q_end, radius):
    r0 = dec("0.01")
    # At the origin monotonicity gives Q<=peak.hi. From the equation,
    # -Q'<=peak.hi^3 r/2 while Q stays positive and decreasing.
    qzero = I(0, peak.hi)
    cubic_max = I(peak.hi) * I(peak.hi) * I(peak.hi)
    small_drop = cubic_max * I(r0).square()/4
    first_q = I((I(peak.lo)-small_drop).lo, peak.hi)
    c1 = I(r0).square()/2 * first_q
    c2 = I(r0).square()/2 * first_q.square()
    rows = []
    for r, h, qbox, pbox in boxes:
        qbox = qbox.intersect(I(0, peak.hi))
        rr = I(r, r+h)
        increment1 = I(h) * rr * qbox
        increment2 = I(h) * rr * qbox.square()
        partial1 = I(c1.lo, (c1+increment1).hi)
        partial2 = I(c2.lo, (c2+increment2).hi)
        rows.append((r, h, qbox, partial1, partial2))
        c1 += increment1
        c2 += increment2
    qtail = I(max(dec(0), q_end.lo), q_end.hi)
    if qtail.hi >= dec("0.5"):
        raise ArithmeticError("tail barrier does not apply")
    # Q(r)<=Q(R) exp(-(r-R)/2); exact positive tail moment upper bounds.
    m1 = c1 + I(0, (qtail * (2*radius+4)).hi)
    m2 = c2 + I(0, (qtail.square() * (radius+1)).hi)
    if m1.lo <= 0:
        raise ArithmeticError("invalid mass lower bound")
    upper = I(0)
    for r, h, qbox, part1, part2 in rows:
        F = (part1/m1).intersect(I(0, 1))
        Vpartial = part2 - I(r, r+h).square()*qbox.square()/2
        Vpartial = Vpartial.intersect(I(0, m2.hi))
        # Trace integrand: [F^2 (M2-Vpartial)+(1-F)^2 Vpartial]/r.
        remaining = I(m2.hi)-I(Vpartial.lo)
        numerator = I(F.hi).square()*I(0, remaining.hi)
        numerator += (I(1)-I(F.lo)).square()*I(0, Vpartial.hi)
        upper += (I(h)/r) * numerator
    origin = I(r0).square().square()/4 * (
        I(peak.hi).square()*I(m2.hi)/(4*I(m1.lo).square())
        + I(peak.hi)*cubic_max/8)
    first_tail = qtail.square()/radius * (I(radius).square()/2+2*radius+3)
    second_tail = I(m2.hi)*qtail.square()/(I(m1.lo).square()*radius)
    second_tail *= 4*I(radius).square()+24*radius+40
    total = upper + origin + first_tail + second_tail
    return total.hi, m1, m2, qtail, upper.hi, (origin+first_tail+second_tail).hi


class FI:
    """Binary64 intervals; every operation is rounded out by one nextafter."""

    def __init__(self, lo, hi=None):
        if isinstance(lo, I):
            self.lo = math.nextafter(float(lo.lo), -math.inf)
            self.hi = math.nextafter(float(lo.hi), math.inf)
        else:
            self.lo = float(lo)
            self.hi = float(lo if hi is None else hi)
        if self.lo > self.hi or not math.isfinite(self.lo+self.hi):
            raise ArithmeticError("invalid binary interval")

    def __add__(self, other):
        other = other if isinstance(other, FI) else FI(other)
        return FI(math.nextafter(self.lo+other.lo, -math.inf),
                  math.nextafter(self.hi+other.hi, math.inf))

    __radd__ = __add__

    def __neg__(self):
        return FI(-self.hi, -self.lo)

    def __sub__(self, other):
        return self + -(other if isinstance(other, FI) else FI(other))

    def __rsub__(self, other):
        return FI(other)-self

    def __mul__(self, other):
        other = other if isinstance(other, FI) else FI(other)
        products = [a*b for a in (self.lo, self.hi) for b in (other.lo, other.hi)]
        return FI(math.nextafter(min(products), -math.inf),
                  math.nextafter(max(products), math.inf))

    __rmul__ = __mul__

    def __truediv__(self, other):
        other = other if isinstance(other, FI) else FI(other)
        if other.lo <= 0 <= other.hi:
            raise ZeroDivisionError("binary interval includes zero")
        return self * FI(math.nextafter(1/other.hi, -math.inf),
                         math.nextafter(1/other.lo, math.inf))

    def square(self):
        if self.lo >= 0:
            return FI(math.nextafter(self.lo*self.lo, -math.inf),
                      math.nextafter(self.hi*self.hi, math.inf))
        if self.hi <= 0:
            return (-self).square()
        return FI(0, math.nextafter(max(self.lo*self.lo, self.hi*self.hi), math.inf))

    def __rtruediv__(self, other):
        return FI(other)/self

    def absolute_upper(self):
        return FI(max(abs(self.lo), abs(self.hi)))


def polynomial_product(left, right):
    result = [FI(0) for _ in range(len(left)+len(right)-1)]
    for i, a in enumerate(left):
        for j, b in enumerate(right):
            result[i+j] += a*b
    return result


def polynomial_integral_exponential(poly, rate):
    """Integral_0^infty poly(x) exp(-rate*x) dx, rate>0."""
    result, inverse_power = FI(0), FI(1)/rate
    for k, coefficient in enumerate(poly):
        result += coefficient*math.factorial(k)*inverse_power
        inverse_power /= rate
    return result


def density_hs_bound(peak, boxes, q_end, radius):
    """Bound the full-line HS norm of J-I by its explicit ground-state kernel."""
    R = FI(I(radius))
    mu, nu = FI(9)/10, FI(11)/10
    beta, kappa = 2*nu-2*mu, 4*mu-2*nu
    # Both exponential barriers must apply throughout r >= R.
    if radius < 6 or q_end.lo <= 0 or I(q_end.hi).square().hi >= dec("0.19"):
        raise ArithmeticError("density kernel tail barriers unavailable")
    qR = FI(q_end)
    aR = FI(qR.hi).square()
    bR = FI(qR.lo).square()
    r0 = FI(1)/100
    peak_i = FI(peak)
    qlo0 = FI(peak_i.lo) - FI(peak_i.hi)*FI(peak_i.hi)*FI(peak_i.hi)*r0.square()/4
    qhi0 = FI(peak_i.hi)
    q0sq = FI(qlo0.lo, qhi0.hi).square()
    origin_mass = r0.square()*q0sq/2
    origin_moment = r0.square().square()*q0sq/4
    masses, moments, data = [], [], []
    for r, h, qbox, pbox in boxes:
        rr = FI(I(r, r+h))
        qq = FI(qbox.intersect(I(0, peak.hi)))
        pp = FI(pbox.intersect(I(pbox.lo, 0)))
        hh = FI(I(h))
        qsq = qq.square()
        mass = hh*rr*qsq
        moment = mass*rr.square()
        area = (FI(I(r+h)).square()-FI(I(r)).square())/2
        masses.append(mass)
        moments.append(moment)
        data.append({"r": rr, "q2": qsq, "w": -rr*qq*pp,
                     "h": hh, "area": area})
    tail_mass = aR*(R/(2*mu)+1/(4*mu.square()))
    tail_moment = aR*polynomial_integral_exponential(
        [R*R*R, 3*R*R, 3*R, FI(1)], 2*mu)
    total_mass = origin_mass+sum(masses, FI(0))+FI(0, tail_mass.hi)
    total_moment = origin_moment+sum(moments, FI(0))+FI(0, tail_moment.hi)
    c_moment = total_moment/total_mass
    if total_mass.lo <= 0:
        raise ArithmeticError("density mass lower bound failed")
    prefix, suffix = origin_mass, FI(0, tail_mass.hi)
    for datum, mass in zip(data, masses):
        datum["F"] = FI(prefix.lo, (prefix+mass).hi)/total_mass
        prefix += mass
    for datum, mass in zip(reversed(data), reversed(masses)):
        datum["T"] = FI(suffix.lo, (suffix+mass).hi)/total_mass
        suffix += mass
    # C(R) = integral_R^infty tail_probability^2/(r Q^2) dr.
    tail_poly = [R/(2*mu)+1/(4*mu.square()), FI(1)/(2*mu)]
    C_R = aR.square()/(FI(total_mass.lo).square()*bR*R)
    C_R *= polynomial_integral_exponential(polynomial_product(tail_poly, tail_poly), kappa)
    # Origin bounds for A(r), integral b(r), and the singular C contribution.
    A_origin = qhi0.square().square()*r0.square().square()/(16*FI(total_mass.lo).square()*FI(qlo0.lo).square())
    B_origin = qhi0.square()*r0.square()/(4*FI(total_mass.lo)*FI(qlo0.lo).square())
    A_sum, B_lo, B_hi = FI(0, A_origin.hi), [FI(0)], [FI(0)]
    b_cells = []
    for datum in data:
        denominator = datum["r"]*datum["q2"]
        da = datum["h"]*datum["F"].square()/denominator
        db = datum["h"]*datum["F"]*datum["T"]/denominator
        dc = datum["h"]*datum["T"].square()/denominator
        datum["A"] = FI(A_sum.lo, (A_sum+da).hi)
        A_sum += da
        b_cells.append(db)
        datum["dc"] = dc
        B_lo.append(B_lo[-1]+FI(db.lo))
        B_hi.append(B_hi[-1]+FI(db.hi))
    C_sum = FI(0, C_R.hi)
    for datum in reversed(data):
        datum["C"] = FI(C_sum.lo, (C_sum+datum["dc"]).hi)
        C_sum += datum["dc"]

    def b_between(i, j):
        if i == j:
            return FI(0, b_cells[i].hi)
        lower = B_lo[j]-B_lo[i+1]
        upper = B_hi[j+1]-B_hi[i]
        return FI(max(0, lower.lo), upper.hi)

    def kernel(left, right, H):
        ql, qr = left["q2"], right["q2"]
        value = -2*(left["w"]*qr+ql*right["w"])*H
        value += qr*left["F"]-ql*right["T"]
        value -= ql*qr/(4*total_mass)*(left["r"].square()+right["r"].square()-2*c_moment)
        return value.absolute_upper()

    bulk = FI(0)
    for i, left in enumerate(data):
        for j in range(i, len(data)):
            right = data[j]
            H = left["A"]-b_between(i, j)+right["C"]
            magnitude = kernel(left, right, H)
            contribution = left["area"]*right["area"]*magnitude.square()
            bulk += contribution if i == j else 2*contribution
    # Cross term with r in [0,r0], t>=r0.
    origin = {"q2": q0sq, "w": FI(0, (qhi0.square().square()*r0.square()/2).hi),
              "F": FI(0, (qhi0.square()*r0.square()/(2*FI(total_mass.lo))).hi),
              "r": FI(0, r0.hi), "area": r0.square()/2}
    origin_bulk = FI(0)
    for j, right in enumerate(data):
        between = FI(0, B_origin.hi)+FI(0, B_hi[j+1].hi)
        H = FI(0, A_origin.hi)-between+right["C"]
        origin_bulk += 2*origin["area"]*right["area"]*kernel(origin, right, H).square()
    # Both variables below r0: t^2 log(r0/t)<=r0^2/2.
    const_H_upper = FI(A_origin.hi)+FI(B_origin.hi)+FI(C_sum.hi)
    const_H = FI(0, const_H_upper.hi)
    coeff = 2*qhi0.square()*qhi0.square()*qhi0.square()
    singular_term = coeff*r0.square()*(const_H+1/(2*FI(qlo0.lo).square()))
    other_terms = 2*qhi0.square()+qhi0.square().square()/(4*FI(total_mass.lo))*(2*r0.square()+2*FI(c_moment.hi))
    origin_bulk += origin["area"].square()*(singular_term+other_terms).square()

    # Tails: all coefficients below are nonnegative upper bounds.
    b_const = aR/(FI(total_mass.lo)*bR)*(1/(2*mu)+1/(4*mu.square()*R))
    d0, d1 = R/mu+1/mu.square(), FI(1)/mu
    e0, e1 = R/(2*mu)+1/(4*mu.square()), FI(1)/(2*mu)
    tail_cross = FI(0)
    all_left = [origin]+data
    for index, left in enumerate(all_left):
        if index == 0:
            H_base = FI(A_origin.hi)+FI(B_origin.hi)+FI(B_hi[-1].hi)+FI(C_R.hi)
        else:
            i = index-1
            remaining = B_hi[-1]-B_hi[i]
            H_base = FI(left["A"].hi)+FI(max(0, remaining.hi))+FI(C_R.hi)
        q2, ww = FI(left["q2"].hi), FI(left["w"].hi)
        P0 = 2*(ww+q2*d0)*H_base+FI(left["F"].hi)+q2/FI(total_mass.lo)*e0
        P0 += q2/(4*FI(total_mass.lo))*(FI(left["r"].hi).square()+R.square()+2*FI(c_moment.hi))
        P1 = 2*q2*d1*H_base+q2/FI(total_mass.lo)*e1+q2*R/(2*FI(total_mass.lo))
        P1 += 2*(ww+q2*d0)*b_const
        P2 = q2/(4*FI(total_mass.lo))+2*q2*d1*b_const
        integral = polynomial_integral_exponential(
            polynomial_product([R, FI(1)], polynomial_product([P0,P1,P2],[P0,P1,P2])), 2*kappa)
        tail_cross += 2*left["area"]*aR.square()*integral
    H_const = FI(A_sum.hi)+FI(C_R.hi)
    A_coef = FI(1)/(R*bR)
    poly = polynomial_product([2*d0, 2*d1], [H_const, A_coef+b_const])
    poly = [2*aR.square()*coefficient for coefficient in poly]
    poly[0] += aR+aR.square()/FI(total_mass.lo)*e0+aR.square()/(4*FI(total_mass.lo))*(2*R.square()+2*FI(c_moment.hi))
    poly[1] += aR.square()/FI(total_mass.lo)*e1+aR.square()*R/FI(total_mass.lo)
    poly[2] += aR.square()/(2*FI(total_mass.lo))
    outer_measure = polynomial_product([R, FI(1)], [FI(0), R, FI(1)/2])
    tail_both = 2*polynomial_integral_exponential(
        polynomial_product(outer_measure, polynomial_product(poly,poly)), 2*kappa)
    result = bulk+origin_bulk+tail_cross+tail_both
    return {"HS_squared_upper": result.hi, "compact_square": bulk.hi,
            "origin": origin_bulk.hi, "one_variable_tail": tail_cross.hi,
            "two_variable_tail": tail_both.hi, "M2": [total_mass.lo,total_mass.hi]}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--step", default="0.02")
    parser.add_argument("--order", type=int, default=28)
    parser.add_argument("--radius", default="8")
    parser.add_argument("--skip-shooting", action="store_true")
    parser.add_argument("--density", action="store_true")
    parser.add_argument("--output", type=Path)
    args = parser.parse_args()
    with localcontext() as ctx:
        ctx.prec = PRECISION
        peak = I("2.20620086464", "2.20620086466")
        if not args.skip_shooting:
            for endpoint, expected in ((peak.lo, "undershoot"), (peak.hi, "overshoot")):
                result = integrate(I(endpoint), dec(20), dec(args.step), args.order, True)
                print("shooting", endpoint, result, flush=True)
                if result[0] != expected:
                    raise ArithmeticError("the required shooting bracket was not proved")
        boxes, q, p = integrate(peak, dec(args.radius), dec(args.step), args.order)
        result = trace_bound(peak, boxes, q, dec(args.radius))
        print("trace upper bound, M1, M2, Q(R), bulk, remainder:", result, flush=True)
        if Fraction(result[0]) >= Fraction(4, 5):
            raise ArithmeticError("the manuscript trace bound < 4/5 was not certified")
        if args.skip_shooting:
            print("CONDITIONAL PASS: trace < 4/5, conditional on the peak bracket.")
        else:
            print("PASS: shooting brackets the ground state and the trace is < 4/5.")
        record = {"peak": [str(peak.lo),str(peak.hi)], "step": args.step,
                  "order": args.order,"radius":args.radius,
                  "shooting_checked": not args.skip_shooting,
                  "trace_upper": str(result[0])}
        if args.density:
            density = density_hs_bound(peak, boxes, q, dec(args.radius))
            record["density"] = density
            print("density HS-squared enclosure:", density, flush=True)
            if Fraction(density["HS_squared_upper"]) >= Fraction(19, 20)**2:
                raise ArithmeticError("the manuscript radial density bound was not certified")
            print("PASS: the radial density squared HS norm is < (19/20)^2.")
        if args.output:
            args.output.write_text(json.dumps(record, indent=2)+"\n", encoding="utf-8")


if __name__ == "__main__":
    main()


==> anc/manifest.json <==
{
  "resource": "Spectral verification programs and interval bounds",
  "manuscript_version": "nonradial_v083",
  "packaged_on": "2026-11-12",
  "record_origin": "2026-11-04 replay, nonradial_v048; original recorded outputs",
  "parameters": {
    "ode_decimal_precision": 65,
    "step": "0.01",
    "order": 24,
    "radius": "8",
    "shooting_peak": [
      "2.20620086464",
      "2.20620086466"
    ]
  },
  "checks": {
    "shooting_endpoints_reverified": true,
    "recorded_radial_schrodinger_bound_lt_4_over_5": true,
    "recorded_radial_bound_lt_19_over_20_squared": true,
    "recorded_first_angular_bound_lt_5_over_3": true,
    "replayed_records_byte_identical": true
  },
  "sha256": {
    "README.txt": "e300d427c621fd2a0d5140163a39e3a5ee17462f0e00fdec9a6989b02fc21452",
    "angular-density.json": "6fecb963bc718c43c6dfd5fb400b37484ee179d4fe8ade48b6a289e7ea0c95b3",
    "certify_angular_density.py": "e31cf71c687b5cae6be034efba6545b2a3eb9a18f59d78939c7ed4a55a0a08f5",
    "certify_townes_virial_trace.py": "85f525916e12ddb97685abf9c39e233eb1381df05bf22baf17842f17e84b8a04",
    "radial-density.json": "f957f86372de3ebed29d1f72f5f008dbf45c097235420dd8f35d27075653352b"
  },
  "replay": {
    "date": "2026-11-12",
    "runtime": "CPython 3.12.0"
  },
  "distribution": "arXiv ancillary files"
}


==> anc/radial-density.json <==
{
  "peak": [
    "2.20620086464",
    "2.20620086466"
  ],
  "step": "0.01",
  "order": 24,
  "radius": "8",
  "shooting_checked": true,
  "trace_upper": "0.78071172931370916569718462193641172181314630202064390475666885811",
  "density": {
    "HS_squared_upper": 0.8876017565386135,
    "compact_square": 0.8872324737101904,
    "origin": 0.00036927955705957064,
    "one_variable_tail": 3.2117867268110027e-09,
    "two_variable_tail": 5.957647962382844e-11,
    "M2": [
      1.827775127677693,
      1.8969516926168122
    ]
  }
}

